CloudPowerCap: Integrating Power Budget and Resource Management across a Virtualized Server Cluster

In many datacenters, server racks are highly underutilized. Rack slots are left empty to keep the sum of the server nameplate maximum power below the power provisioned to the rack. And the servers that are placed in the rack cannot make full use of available rack power. The root cause of this rack underutilization is that the server nameplate power is often much higher than can be reached in practice. To address rack underutilization, server vendors are shipping support for per-host power caps, which provide a server-enforced limit on the amount of power that the server can draw. Using this feature, datacenter operators can set power caps on the hosts in the rack to ensure that the sum of those caps does not exceed the rack's provisioned power. While this approach improves rack utilization, it burdens the operator with managing the rack power budget across the hosts and does not lend itself to flexible allocation of power to handle workload usage spikes or to respond to changes in the amount of powered-on server capacity in the rack. In this paper we present CloudPowerCap, a practical and scalable solution for power budget management in a virtualized environment. CloudPowerCap manages the power budget for a cluster of virtualized servers, dynamically adjusting the per-host power caps for hosts in the cluster. We show how CloudPowerCap can provide better use of power than per-host static settings, while respecting virtual machine resource entitlements and constraints.

==> spike.m <==
function spike()
  close all;
  
  server_capacity  = 34.8;
  host_capacity = 1;
  host_num = 10;
  power_cap = 250; 
  peak_power = 320;
  idle_power = 160;
  server_num = 32; 

% section 5.2
server_num = 3;
figure
  time = [0 750 900 1400 1500]';
  power_capacity = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * server_capacity * ones(length(time), server_num);
  power_capacity(3, 1:2) = ((215 - idle_power) / (peak_power - idle_power)) ...
      * server_capacity;
  power_capacity(3, 3) = ((320 - idle_power) / (peak_power - idle_power)) ...
      * server_capacity;
  power_capacity(4, 1:2) = ((215 - idle_power) / (peak_power - idle_power)) ...
      * server_capacity;
  power_capacity(4, 3) = ((320 - idle_power) / (peak_power - idle_power)) ...
      * server_capacity;
  cluster_capacity = host_num * host_capacity * ones(length(time), ...
                                                    server_num);
  cluster_capacity(2, 3) = power_capacity(2, 3);
  cluster_capacity(3, 3) = 2.4 * host_num * host_capacity;
  cap_capacity = zeros(length(time), server_num);
  cap_capacity(2, 3) = 2.4 * host_num * host_capacity;
  h_cap = bar(cap_capacity, 'w', 'EdgeColor', [1 0 0], 'LineStyle', ...
                     '--', 'LineWidth', 2)
  hold on
  h_pwr = bar(power_capacity, 'w', 'grouped', 'EdgeColor', [0 0 1], 'LineWidth', 2)
  h_cluster = bar(cluster_capacity, 'y', 'EdgeColor', [0.5 0 0], 'LineWidth', 2)
  set(gca, 'XTickLabel', cellstr(num2str(time)));
  hYLabel = ylabel('Capacity (GHz)');
  hXLabel = xlabel('Time (s)');
  xlim([0 6]);
  ylim([0 45]);
  lg = cell(1,3);
  lg{1} = 'Clipped VM demand';
  lg{2} = 'Power capped capacity';
  lg{3} = 'Satisfied VM demand';
  lh = legend([h_cap(1), h_pwr(1), h_cluster(1)], lg, 'Location', 'NorthWest');
  set(lh, 'Box', 'off')

  set([hXLabel, hYLabel], ...
    'FontName'   , 'AvantGarde', ...
    'FontSize'   , 24          , ...
    'FontWeight' , 'bold'       );
set(gca, ...
    'FontName'   	, 'Helvetica' ,...
    'FontSize'	,   24	     ,...
    'Box'         , 'off'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'YGrid'       , 'off'      , ...
    'XGrid'	  , 'off'      , ...
    'XColor'      , [.3 .3 .3], ...
    'YColor'      , [.3 .3 .3], ...
    'LineWidth'   , 1        );
saveas(gcf, 'spike_cpc.eps', 'psc2');

% static
server_num = 3;
figure
  time = [0 750 900 1400 1500]';
  power_capacity = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * server_capacity * ones(length(time), server_num);
  cluster_capacity = host_num * host_capacity * ones(length(time), ...
                                                    server_num);
  cluster_capacity(2, 3) = power_capacity(2, 3);
  cluster_capacity(3, 1) = 14.4;
  cluster_capacity(3, 2) = 14.4;
  cluster_capacity(3, 3) = 14.6;
  cluster_capacity(4, 1) = 12;
  cluster_capacity(4, 2) = 12;
  cluster_capacity(4, 3) = 6;
  cluster_capacity(5, 1) = 10;
  cluster_capacity(5, 2) = 11;
  cluster_capacity(5, 3) = 9;
  cap_capacity = zeros(length(time), server_num);
  cap_capacity(2, 3) = 2.4 * host_num * host_capacity;
%  cap_capacity(3, 3) = cluster_capacity(3,3);
  h_cap = bar(cap_capacity, 'w', 'EdgeColor', [1 0 0], 'LineStyle', ...
                     '--', 'LineWidth', 2)
  hold on
  h_pwr = bar(power_capacity, 'w', 'grouped', 'EdgeColor', [0 0 1], 'LineWidth', 2)
  h_cluster = bar(cluster_capacity, 'y', 'EdgeColor', [0.5 0 0], 'LineWidth', 2)
  set(gca, 'XTickLabel', cellstr(num2str(time)));
  hYLabel = ylabel('Capacity (GHz)');
  hXLabel = xlabel('Time (s)');
  xlim([0 6]);
  ylim([0 45]);
  lg = cell(1,3);
  lg{1} = 'Clipped VM demand';
  lg{2} = 'Power capped capacity';
  lg{3} = 'Satisfied VM demand';
  lh = legend([h_cap(1), h_pwr(1), h_cluster(1)], lg, 'Location', ...
         'NorthWest');
  set(lh, 'Box', 'off')
  set([hXLabel, hYLabel], ...
    'FontName'   , 'AvantGarde', ...
    'FontSize'   , 24          , ...
    'FontWeight' , 'bold'       );
set(gca, ...
    'FontName'   	, 'Helvetica' ,...
    'FontSize'	,   24	     ,...
    'Box'         , 'off'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'YGrid'       , 'off'      , ...
    'XGrid'	  , 'off'      , ...
    'XColor'      , [.3 .3 .3], ...
    'YColor'      , [.3 .3 .3], ...
    'LineWidth'   , 1        );
saveas(gcf, 'spike_no_cpc.eps', 'psc2');

% section 5.4
server_num = 2;

% static high
figure
  time = [1, 2]'; % 1: prime time; 2: off-prime time
  power_cap = 320;
  host_capacity = 2.9;
  hadoop_capacity = 1.25;
  trading_capacity = 2.6;
  power_capacity_ratio = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * ones(length(time), server_num)
  cap_capacity_ratio = ones(length(time), server_num);
  cluster_capacity_ratio =  ones(length(time), ...
                                                    server_num);
  cluster_capacity_ratio(1, 1) = trading_capacity / host_capacity;
  cluster_capacity_ratio(1, 2) = hadoop_capacity/ host_capacity;
  cluster_capacity_ratio(2, 1) = 0;
  cluster_capacity_ratio(2, 2) = hadoop_capacity/ host_capacity;
  h_cap = bar(cap_capacity_ratio, 'w', 'EdgeColor', [1 0 0], 'LineStyle', ...
                     '--', 'LineWidth', 2, 'BarWidth', 0.8)
  hold on
  h_pwr = bar(power_capacity_ratio, 'w', 'grouped', 'EdgeColor', [0 0 1], 'LineWidth', 2, 'BarWidth',0.8)
  h_cluster = bar(cluster_capacity_ratio, 'y', 'EdgeColor', [0.5 0 0], 'LineWidth', 2, 'BarWidth', 0.8)
  set(gca, 'XTickLabel', {'Prime time', 'Off-prime time'});
   hYLabel = ylabel('Capacity Ratio');
   hXLabel = xlabel('');
   ylim([0 1.5]);
   text(0.73, 1.1, 'Trading', 'FontName', 'Helvetica', 'FontSize', 16);
   text(1.03, 1.1, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 16);
   text(1.73, 1.1, 'Trading', 'FontName', 'Helvetica', 'FontSize', 16);
   text(2.03, 1.1, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 16);
  lg = cell(1,3);
  lg{1} = 'Clipped VM demand';
  lg{2} = 'Power cap';
  lg{3} = 'Satisfied VM demand';
  lh = legend([h_cap(1), h_pwr(1), h_cluster(1)], lg, 'Location', ...
         'NorthWest');
  set(lh, 'Box', 'off')
  set([hXLabel, hYLabel], ...
    'FontName'   , 'AvantGarde', ...
    'FontSize'   , 24          , ...
    'FontWeight' , 'bold'       );
set(gca, ...
    'FontName'   	, 'Helvetica' ,...
    'FontSize'	,   24	     ,...
    'Box'         , 'off'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'YGrid'       , 'off'      , ...
    'XGrid'	  , 'off'      , ...
    'XColor'      , [.3 .3 .3], ...
    'YColor'      , [.3 .3 .3], ...
    'LineWidth'   , 1        );
saveas(gcf, 'flexible_static_high.eps', 'psc2');
  
% static
figure
  time = [1, 2]'; % 1: prime time; 2: off-prime time
  power_cap = 250;
  host_capacity = 2.9;
  hadoop_capacity = 1.25;
  trading_capacity = 2.6;
  power_capacity_ratio = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * ones(length(time), server_num)
  cap_capacity_ratio = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * ones(length(time), server_num);
  cap_capacity_ratio(1, 1) = trading_capacity / host_capacity;
  cluster_capacity_ratio =  ones(length(time), ...
                                                    server_num);
  cluster_capacity_ratio(1, 1) = ((power_cap - idle_power) / (peak_power - idle_power));
  cluster_capacity_ratio(1, 2) = hadoop_capacity/ host_capacity;
  cluster_capacity_ratio(2, 1) = 0;
  cluster_capacity_ratio(2, 2) = hadoop_capacity/ host_capacity;
  h_cap = bar(cap_capacity_ratio, 'w', 'EdgeColor', [1 0 0], 'LineStyle', ...
                     '--', 'LineWidth', 2, 'BarWidth', 0.8)
  hold on
  h_pwr = bar(power_capacity_ratio, 'w', 'grouped', 'EdgeColor', [0 0 1], 'LineWidth', 2, 'BarWidth',0.8)
  h_cluster = bar(cluster_capacity_ratio, 'y', 'EdgeColor', [0.5 0 0], 'LineWidth', 2, 'BarWidth', 0.8)
  set(gca, 'XTickLabel', {'Prime time', 'Off-prime time'});
   hYLabel = ylabel('Capacity Ratio');
   hXLabel = xlabel('');
   ylim([0 1.5]);
   text(0.73, 0.95, 'Trading', 'FontName', 'Helvetica', 'FontSize', 22);
   text(1.03, 0.65, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 22);
   text(1.70, 0.65, 'Trading', 'FontName', 'Helvetica', 'FontSize', 22);
   text(2.03, 0.65, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 22);
  lg = cell(1,3);
  lg{1} = 'Clipped VM demand';
  lg{2} = 'Power capped capacity';
  lg{3} = 'Satisfied VM demand';
  lh = legend([h_cap(1), h_pwr(1), h_cluster(1)], lg, 'Location', ...
         'NorthWest');
  set(lh, 'Box', 'off')
  set([hXLabel, hYLabel], ...
    'FontName'   , 'AvantGarde', ...
    'FontSize'   , 24          , ...
    'FontWeight' , 'bold'       );
set(gca, ...
    'FontName'   	, 'Helvetica' ,...
    'FontSize'	,   24	     ,...
    'Box'         , 'off'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'YGrid'       , 'off'      , ...
    'XGrid'	  , 'off'      , ...
    'XColor'      , [.3 .3 .3], ...
    'YColor'      , [.3 .3 .3], ...
    'LineWidth'   , 1        );
saveas(gcf, 'flexible_static.eps', 'psc2');

% cpc
% first rise the power cap of trading host to its peak capacity
% then reduce corresponding power cap from hadoop hosts.
% (1.63 - 1.25) * 24 = 9.12 G

figure
  time = [1, 2]'; % 1: prime time; 2: off-prime time
  power_cap = 250;
  host_capacity = 2.9;
  hadoop_capacity = 1.25;
  trading_capacity = 2.6;
  power_capacity_ratio = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * ones(length(time), server_num) 
  power_capacity_ratio (1, 1) = 1.0;
  power_capacity_ratio(1, 2) = power_capacity_ratio(1, 2) - 0.10 / host_capacity;
  power_capacity_ratio(2, 1) = 0; 
  power_capacity_ratio(2, 2) = 4 / 3 * power_capacity_ratio(2, 2);
  cap_capacity_ratio = ((power_cap - idle_power) / (peak_power - idle_power)) ...
      * ones(length(time), server_num);
  cap_capacity_ratio(1, 1) = trading_capacity / host_capacity;
  cap_capacity_ratio(1, 2) = power_capacity_ratio(1, 2);
  cap_capacity_ratio(2, 1) = 0; 
  cluster_capacity_ratio =  ones(length(time), ...
                                                    server_num);
  cluster_capacity_ratio(1, 1) = trading_capacity / host_capacity;
  cluster_capacity_ratio(1, 2) = hadoop_capacity/ host_capacity;
  cluster_capacity_ratio(2, 1) = 0;
  cluster_capacity_ratio(2, 2) = hadoop_capacity/ host_capacity;
  h_cap = bar(cap_capacity_ratio, 'w', 'EdgeColor', [1 0 0], 'LineStyle', ...
                     '--', 'LineWidth', 2, 'BarWidth', 0.8)
  hold on
  h_pwr = bar(power_capacity_ratio, 'w', 'grouped', 'EdgeColor', [0 0 1], 'LineWidth', 2, 'BarWidth',0.8)
  h_cluster = bar(cluster_capacity_ratio, 'y', 'EdgeColor', [0.5 0 0], 'LineWidth', 2, 'BarWidth', 0.8)
  set(gca, 'XTickLabel', {'Prime time', 'Off-prime time'});
  hTickLabel = get(gca, 'XTickLabel');
   hYLabel = ylabel('Capacity Ratio');
   hXLabel = xlabel('');
   ylim([0 1.5]);
   text(0.73, 1.05, 'Trading', 'FontName', 'Helvetica', 'FontSize', 22);
   text(1.03, 0.65, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 22);
   text(1.70, 0.05, 'Trading', 'FontName', 'Helvetica', 'FontSize', 22);
   text(2.03, 0.85, 'Hadoop', 'FontName', 'Helvetica', 'FontSize', 22);
  lg = cell(1,3);
  lg{1} = 'Clipped VM demand';
  lg{2} = 'Power capped capacity';
  lg{3} = 'Satisfied VM demand';
  lh = legend([h_cap(1), h_pwr(1), h_cluster(1)], lg, 'Location', ...
         'NorthWest');
  set(lh, 'Box', 'off')
  set([hXLabel, hYLabel], ...
    'FontName'   , 'AvantGarde', ...
    'FontSize'   , 24          , ...
    'FontWeight' , 'bold'       );
set(gca, ...
    'FontName'   	, 'Helvetica' ,...
    'FontSize'	,   24	     ,...
    'Box'         , 'off'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'YGrid'       , 'off'      , ...
    'XGrid'	  , 'off'      , ...
    'XColor'      , [.3 .3 .3], ...
    'YColor'      , [.3 .3 .3], ...
    'LineWidth'   , 1        );
saveas(gcf, 'flexible_cpc.eps', 'psc2');

%% end of function
